VulLibGen: Generating Names of Vulnerability-Affected Packages via a Large Language Model

Security practitioners maintain vulnerability reports (e.g., GitHub Advisory) to help developers mitigate security risks. An important task for these databases is automatically extracting structured information mentioned in the report, e.g., the affected software packages, to accelerate the defense of the vulnerability ecosystem. However, it is challenging for existing work on affected package identification to achieve a high accuracy. One reason is that all existing work focuses on relatively smaller models, thus they cannot harness the knowledge and semantic capabilities of large language models. To address this limitation, we propose VulLibGen, the first method to use LLM for affected package identification. In contrast to existing work, VulLibGen proposes the novel idea to directly generate the affected package. To improve the accuracy, VulLibGen employs supervised fine-tuning (SFT), retrieval augmented generation (RAG) and a local search algorithm. The local search algorithm is a novel postprocessing algorithm we introduce for reducing the hallucination of the generated packages. Our evaluation results show that VulLibGen has an average accuracy of 0.806 for identifying vulnerable packages in the four most popular ecosystems in GitHub Advisory (Java, JS, Python, Go) while the best average accuracy in previous work is 0.721. Additionally, VulLibGen has high value to security practice: we submitted 60 <vulnerability, affected package> pairs to GitHub Advisory (covers four ecosystems). 34 of them have been accepted and merged and 20 are pending approval. Our code and dataset can be found in the attachments.

==> temp/infer_script.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "318a46e1-44d3-4fa9-ad4d-d0fdbf70923c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/ma-user/anaconda3/envs/PyTorch-2.0.0/lib/python3.9/site-packages/tqdm/auto.py:21: TqdmWarning: IProgress not found. Please update jupyter and ipywidgets. See https://ipywidgets.readthedocs.io/en/stable/user_install.html\n",
      "  from .autonotebook import tqdm as notebook_tqdm\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2024-02-06 16:28:02,882] [INFO] [real_accelerator.py:158:get_accelerator] Setting ds_accelerator to cuda (auto detect)\n"
     ]
    }
   ],
   "source": [
    "import os.path\n",
    "from dataclasses import dataclass\n",
    "\n",
    "import torch.cuda\n",
    "from model_adapter import load_model\n",
    "from my_utils import dataclass_utils\n",
    "from my_utils.maven_utils import cut_a_r\n",
    "\n",
    "from transformers import LlamaForCausalLM, LlamaTokenizer, HfArgumentParser, AutoModel, AutoModelForCausalLM, AutoTokenizer\n",
    "\n",
    "from datetime import datetime\n",
    "from my_utils import json_util\n",
    "import math\n",
    "import os\n",
    "\n",
    "import deepspeed\n",
    "\n",
    "def log_info(message):\n",
    "    print(\"{}: {}\".format(datetime.now().strftime(\"%Y-%m-%d %H:%M:%S\"), message))\n",
    "\n",
    "\n",
    "@dataclass\n",
    "class EvalArguments:\n",
    "    data_url: str = \"/efs_data/liujingyi/tianyu_libgen/inputs\"\n",
    "    train_url: str = \"/efs_data/liujingyi/tianyu_libgen/outputs\"\n",
    "    checkpoint_path: str = \"/efs_data/liujingyi/tianyu_libgen/checkpoints\"\n",
    "    total_eval_work_nums: int = 1\n",
    "    current_eval_work_index: int = 1\n",
    "    dataset_relative_path: str = \"rerank_1\"\n",
    "    checkpoint_prefix: str = \"checkpoint-\"\n",
    "    is_lora_mode: bool = True\n",
    "    base_model_path: str = \"/efs_data/liujingyi/tianyu_libgen/vicuna-13b-v1.5\"\n",
    "    # data_url: str = \"D:/data/context/input\"\n",
    "    # train_url: str = \"D:/data/context/output\"\n",
    "    # checkpoint_path: str = \"D:/data/context/input/after_700_ppo/checkpoint\"\n",
    "    # total_eval_work_nums: int = 1\n",
    "    # current_eval_work_index: int = 1\n",
    "    # dataset_relative_path: str = \"dataset/java_0.2_generator/java_0.2_re_rank_top_1_prompt_1\"\n",
    "    # checkpoint_prefix: str = \"step_\"\n",
    "    # is_lora_mode: bool = True\n",
    "    # base_checkpoint_path: str = \"pretrain_models/LLaMa_7B_hf\"\n",
    "\n",
    "def remove_parameters(input_args, parameter_name):\n",
    "    return_result = input_args\n",
    "    if parameter_name in input_args:\n",
    "        return_result = input_args[:input_args.index(parameter_name)]\n",
    "        return_result.extend(input_args[input_args.index(parameter_name) + 2:])\n",
    "    return return_result\n",
    "\n",
    "\n",
    "def _load_model(input_args: EvalArguments, checkpoint_path):\n",
    "    print('start load model')\n",
    "    if not input_args.is_lora_mode:\n",
    "        model = AutoModelForCausalLM.from_pretrained(checkpoint_path)\n",
    "        tokenizer = AutoTokenizer.from_pretrained(checkpoint_path)\n",
    "    else:\n",
    "        # os.system(\"pip install {}\".format(os.path.join(input_args.data_url, \"packages-source/peft-main\")))\n",
    "        from peft import PeftModel\n",
    "\n",
    "\n",
    "        base_model_path = input_args.base_model_path\n",
    "        # base_model_path = os.path.join(input_args.data_url, input_args.base_checkpoint_path)\n",
    "        model = AutoModelForCausalLM.from_pretrained(base_model_path)\n",
    "        model = PeftModel.from_pretrained(model, checkpoint_path)\n",
    "        tokenizer = AutoTokenizer.from_pretrained(base_model_path)\n",
    "#     model.cuda()\n",
    "#     model.eval()\n",
    "    return model, tokenizer\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "cf443156-7c3a-44a6-b8d7-7f0594d3a74c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "normalizer.cc(51) LOG(INFO) precompiled_charsmap is empty. use identity normalization.\n",
      "Loading checkpoint shards: 100%|███████████████████████████████████████████████████████████████████████████████████████████████████████████████| 3/3 [00:28<00:00,  9.40s/it]\n"
     ]
    }
   ],
   "source": [
    "current_ckp_path = '/efs_data/chentianyu/VulLibGen/rerank-ckps/npm_vicuna_13b/checkpoint-480/'\n",
    "model, tokenizer = load_model(current_ckp_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ae70b3ac-e1f6-4137-9f55-ff354660e3fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "with open('/data/chentianyu/libgen/inputs/advisory_npm_rerank_1/test.json', 'r') as f:\n",
    "    test = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "dc41d3e3-4cd1-41c3-b577-857f1431076f",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/tf-idf/npm/test.json', 'r') as f:\n",
    "    test_new = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "630d5ee2-c105-4043-86fe-7bdd5bac3f40",
   "metadata": {
    "jupyter": {
     "source_hidden": true
    }
   },
   "outputs": [],
   "source": [
    "from transformers import AutoTokenizer, AutoModelForSeq2SeqLM, PhrasalConstraint, DisjunctiveConstraint, Constraint\n",
    "\n",
    "from abc import ABC, abstractmethod\n",
    "from typing import List, Optional\n",
    "class MavenDisjunctiveTrie:\n",
    "    def __init__(self, nested_token_ids: List[List[int]], no_subsets=False):\n",
    "        r\"\"\"\n",
    "        A helper class that builds a trie with the words represented in `nested_token_ids`.\n",
    "        \"\"\"\n",
    "        self.max_height = max([len(one) for one in nested_token_ids])\n",
    "\n",
    "        root = {}\n",
    "        for token_ids in nested_token_ids:\n",
    "            level = root\n",
    "            for tidx, token_id in enumerate(token_ids):\n",
    "                if token_id not in level:\n",
    "                    level[token_id] = {}\n",
    "\n",
    "                level = level[token_id]\n",
    "\n",
    "        if no_subsets and self.has_subsets(root, nested_token_ids):\n",
    "            raise ValueError(\n",
    "                \"Each list in `nested_token_ids` can't be a complete subset of another list, but is\"\n",
    "                f\" {nested_token_ids}.\"\n",
    "            )\n",
    "\n",
    "        self.trie = root\n",
    "\n",
    "    def next_tokens(self, current_seq):\n",
    "        \"\"\"\n",
    "        The next possible tokens that will progress the trie, given the current sequence of tokens in `current_seq`.\n",
    "        \"\"\"\n",
    "        start = self.trie\n",
    "\n",
    "        for current_token in current_seq:\n",
    "            start = start[current_token]\n",
    "\n",
    "        next_tokens = list(start.keys())\n",
    "\n",
    "        return next_tokens\n",
    "\n",
    "    def reached_leaf(self, current_seq):\n",
    "        next_tokens = self.next_tokens(current_seq)\n",
    "\n",
    "        return len(next_tokens) == 0\n",
    "\n",
    "    def count_leaves(self, root):\n",
    "        next_nodes = list(root.values())\n",
    "        if len(next_nodes) == 0:\n",
    "            return 1\n",
    "        else:\n",
    "            return sum([self.count_leaves(nn) for nn in next_nodes])\n",
    "\n",
    "    def has_subsets(self, trie, nested_token_ids):\n",
    "        \"\"\"\n",
    "        Returns whether # of leaves == # of words. Otherwise some word is a subset of another.\n",
    "        \"\"\"\n",
    "        leaf_count = self.count_leaves(trie)\n",
    "        return len(nested_token_ids) != leaf_count\n",
    "\n",
    "\n",
    "class MavenConstraint(Constraint):\n",
    "    r\"\"\"\n",
    "    A special [`Constraint`] that is fulfilled by fulfilling just one of several constraints.\n",
    "\n",
    "    Args:\n",
    "        nested_token_ids (`List[List[int]]`):\n",
    "            A list of words, where each word is a list of ids. This constraint is fulfilled by generating just one from\n",
    "            the list of words.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, nested_token_ids: List[List[int]]):\n",
    "        super(Constraint, self).__init__()\n",
    "\n",
    "        if not isinstance(nested_token_ids, list) or len(nested_token_ids) == 0:\n",
    "            raise ValueError(f\"`nested_token_ids` has to be a non-empty list, but is {nested_token_ids}.\")\n",
    "        if any(not isinstance(token_ids, list) for token_ids in nested_token_ids):\n",
    "            raise ValueError(f\"`nested_token_ids` has to be a list of lists, but is {nested_token_ids}.\")\n",
    "        if any(\n",
    "            any((not isinstance(token_id, int) or token_id < 0) for token_id in token_ids)\n",
    "            for token_ids in nested_token_ids\n",
    "        ):\n",
    "            raise ValueError(\n",
    "                f\"Each list in `nested_token_ids` has to be a list of positive integers, but is {nested_token_ids}.\"\n",
    "            )\n",
    "\n",
    "        self.trie = MavenDisjunctiveTrie(nested_token_ids, False)\n",
    "        self.token_ids = nested_token_ids\n",
    "\n",
    "        self.seqlen = self.trie.max_height\n",
    "        self.current_seq = []\n",
    "        self.completed = False\n",
    "\n",
    "    def advance(self):\n",
    "        token_list = self.trie.next_tokens(self.current_seq)\n",
    "\n",
    "        if len(token_list) == 0:\n",
    "            return None\n",
    "        else:\n",
    "            return token_list\n",
    "\n",
    "    def does_advance(self, token_id: int):\n",
    "        if not isinstance(token_id, int):\n",
    "            raise ValueError(f\"`token_id` is supposed to be type `int`, but is {token_id} of type {type(token_id)}\")\n",
    "\n",
    "        next_tokens = self.trie.next_tokens(self.current_seq)\n",
    "\n",
    "        return token_id in next_tokens\n",
    "\n",
    "    def update(self, token_id: int):\n",
    "        if not isinstance(token_id, int):\n",
    "            raise ValueError(f\"`token_id` is supposed to be type `int`, but is {token_id} of type {type(token_id)}\")\n",
    "\n",
    "        stepped = False\n",
    "        completed = False\n",
    "        reset = False\n",
    "\n",
    "        if self.does_advance(token_id):\n",
    "            self.current_seq.append(token_id)\n",
    "            stepped = True\n",
    "        else:\n",
    "            reset = True\n",
    "            self.reset()\n",
    "\n",
    "        completed = self.trie.reached_leaf(self.current_seq)\n",
    "        self.completed = completed\n",
    "\n",
    "        return stepped, completed, reset\n",
    "\n",
    "    def reset(self):\n",
    "        self.completed = False\n",
    "        self.current_seq = []\n",
    "\n",
    "    def remaining(self):\n",
    "        if self.completed:\n",
    "            # since this can be completed without reaching max height\n",
    "            return 0\n",
    "        else:\n",
    "            return self.seqlen - len(self.current_seq)\n",
    "\n",
    "    def copy(self, stateful=False):\n",
    "        new_constraint = MavenConstraint(self.token_ids)\n",
    "\n",
    "        if stateful:\n",
    "            new_constraint.seq_len = self.seqlen\n",
    "            new_constraint.current_seq = self.current_seq\n",
    "            new_constraint.completed = self.completed\n",
    "\n",
    "        return new_constraint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "0ade1e20-66c7-41f6-9c8c-90fce183ae86",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.5"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "model.lambda_c"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "274e9d5c-e619-4589-8454-8495e6aef967",
   "metadata": {},
   "outputs": [],
   "source": [
    "npm_libs = list(set(['The affected packages is '+lib['package']['name'] \\\n",
    "                      for vuln in test_new for lib in vuln['affected']]))\n",
    "\n",
    "model.extract_bigram_trie(npm_libs, tokenizer, vocab_size=tokenizer.vocab_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "564b0b6b-72d5-473b-a9a7-c13428b496e5",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "5it [00:48,  9.61s/it]\n"
     ]
    }
   ],
   "source": [
    "from tqdm import tqdm\n",
    "model.lambda_c = -0.05\n",
    "for vuln, vuln_new in tqdm(zip(test[:5], test_new[:5])):\n",
    "    constraint_tokens = [tokenizer(lib['lib_name'], add_special_tokens=False).input_ids for lib in vuln_new['top_k'][:512]]\n",
    "    with torch.no_grad():\n",
    "        inputs = tokenizer(vuln['conversations'][0]['value'], return_tensors=\"pt\", truncation=True, max_length=127)\n",
    "        input_ids = inputs.input_ids.cuda()\n",
    "        # maven_constraint = MavenConstraint(constraint_tokens)\n",
    "        # constraints = [maven_constraint]\n",
    "        # # generate_ids = model.generate(input_ids=input_ids, max_length=512,\n",
    "        # #                               num_beams=5, num_return_sequences=5, remove_invalid_values=True)\n",
    "        # generate_ids = model.generate(input_ids=input_ids, max_length=512, constraints=constraints,\n",
    "        #                               num_beams=5, num_return_sequences=5, remove_invalid_values=True)\n",
    "        # generate_text = \\\n",
    "        # tokenizer.batch_decode(generate_ids, skip_special_tokens=True, clean_up_tokenization_spaces=False)\n",
    "        \n",
    "        # model_kwargs = {\n",
    "        #     \"encoder_outputs\": model.get_encoder()(\n",
    "        #         encoder_input_ids.repeat_interleave(num_beams, dim=0), return_dict=True\n",
    "        #     )\n",
    "        # }\n",
    "        num_beams = 3\n",
    "        # instantiate beam scorer\n",
    "        beam_scorer = BeamSearchScorer(\n",
    "            batch_size=1,\n",
    "            num_beams=num_beams,\n",
    "            device=model.device,\n",
    "        )\n",
    "        \n",
    "        # instantiate logits processors\n",
    "        logits_processor = LogitsProcessorList(\n",
    "            [\n",
    "                MinLengthLogitsProcessor(5, eos_token_id=model.config.eos_token_id),\n",
    "            ]\n",
    "        )\n",
    "        \n",
    "        # outputs = model.bigram_beam_search(input_ids, beam_scorer,\\\n",
    "        #             logits_processor=logits_processor, max_length=128, **model_kwargs)\n",
    "        new_input_ids = torch.cat([input_ids, input_ids, input_ids], dim=0)\n",
    "        outputs = model.bigram_beam_search(new_input_ids, beam_scorer,\\\n",
    "                    logits_processor=logits_processor, max_length=256)\n",
    "\n",
    "        vuln['raw_res'] = outputs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "9f6eb4bf-f872-49f1-a60b-8447517ca77d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'id': 'GHSA-v8g7-9qv2-j865',\n",
       " 'conversations': [{'from': 'human',\n",
       "   'value': \"Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: All versions of this package contained malware. The package was designed to find and exfiltrate cryptocurrency wallets.\\n\\n\\n## Recommendation\\n\\nAny computer that has this package installed or running should be considered fully compromised. All secrets and keys stored on that computer should be rotated immediately from a different computer.\\n\\nThe package should be removed, but as full control of the computer may have been given to an outside entity, there is no guarantee that removing the package will remove all malicious software resulting from installing it.. Top 1 search results are ['npm:@strapi/strapi']. What is the affected packages?\"},\n",
       "  {'from': 'gpt',\n",
       "   'value': 'The software affected by the vulnerability described is npm:bitcoin-osp.'}],\n",
       " 'raw_res': tensor([[    1, 13866,   338,   263,  8286, 23180,  3097,  6139, 29889,  3529,\n",
       "          12439,   278,  7047,  1024, 15201,   491,   372, 29889, 10567, 29901,\n",
       "           2178,  6910,   310,   445,  3577, 11122,  4439,  2519, 29889,   450,\n",
       "           3577,   471,  8688,   304,  1284,   322,   429,  1777,   509,   403,\n",
       "          24941,   542, 10880, 17042, 10376, 29889,    13,    13,    13,  2277,\n",
       "            830,  2055,   355,   362,    13,    13, 10773,  6601,   393,   756,\n",
       "            445,  3577,  5130,   470,  2734,   881,   367,  5545,  8072, 19632,\n",
       "           3368, 29889,  2178, 22183,  1372,   322,  6611,  6087,   373,   393,\n",
       "           6601,   881,   367,  5731,   630,  7389,   515,   263,  1422,  6601,\n",
       "          29889,    13,    13,  1576,  3577,   881,   367,  6206, 29892,   541,\n",
       "            408,  2989,  2761,   310,   278,  6601,  1122,   505,  1063,  2183,\n",
       "            304,   385,  5377,  7855, 29892,   727,   338,   694, 18818,   393,\n",
       "          11077,   278,  3577,   674,  3349,   599,  4439, 14803, 29899, 29873,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926, 29926,\n",
       "          29926, 29926, 29926, 29926, 29926, 29926]], device='cuda:0'),\n",
       " 'raw_output': []}"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "04b47f6c-d168-436a-aa0e-c388ed213ca8",
   "metadata": {
    "jupyter": {
     "source_hidden": true
    }
   },
   "outputs": [],
   "source": [
    "from tqdm import tqdm\n",
    "for vuln, vuln_new in tqdm(zip(test, test_new)):\n",
    "    constraint_tokens = [tokenizer(lib['lib_name'], add_special_tokens=False).input_ids for lib in vuln_new['top_k'][:512]]\n",
    "    with torch.no_grad():\n",
    "        inputs = tokenizer(vuln['source'], return_tensors=\"pt\")\n",
    "        input_ids = inputs.input_ids.cuda()\n",
    "        maven_constraint = MavenConstraint(constraint_tokens)\n",
    "        constraints = [maven_constraint]\n",
    "        # generate_ids = model.generate(input_ids=input_ids, max_length=512,\n",
    "        #                               num_beams=5, num_return_sequences=5, remove_invalid_values=True)\n",
    "        generate_ids = model.generate(input_ids=input_ids, max_length=512, constraints=constraints,\n",
    "                                      num_beams=5, num_return_sequences=5, remove_invalid_values=True)\n",
    "        generate_text = \\\n",
    "        tokenizer.batch_decode(generate_ids, skip_special_tokens=True, clean_up_tokenization_spaces=False)\n",
    "        vuln['raw_res'] = generate_text\n",
    "    break"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fdd79ac7-71ce-4317-8064-f6b1bf9ba76c",
   "metadata": {},
   "source": [
    "### Start from here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "704b1718-4762-4e6b-896e-194cf96a1d19",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "ecb68209-91a8-4d82-a313-462ffce36988",
   "metadata": {},
   "outputs": [],
   "source": [
    "def precision(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    # if sum([p not in maven_name_set for p in pred[:k]]) > 0:\n",
    "    #     print(f'{pred[:k]}\\n{labels}\\n\\n')\n",
    "    inter = [1 for label in labels if sum([label in p for p in pred]) > 0]\n",
    "    # inter = set(labels) & set(pred)\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = [1 for label in labels if sum([label in p for p in pred[:k]]) > 0]\n",
    "    # inter = set(labels) & set(pred)\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "06945d0f-c419-4dc8-a4f4-9c3e17a5ec6c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: All versions of this package contained malware. The package was designed to find and exfiltrate cryptocurrency wallets.\n",
      "\n",
      "\n",
      "## Recommendation\n",
      "\n",
      "Any computer that has this package installed or running should be considered fully compromised. All secrets and keys stored on that computer should be rotated immediately from a different computer.\n",
      "\n",
      "The package should be removed, but as full control of the computer may have been given to an outside entity, there is no guarantee that removing the package will remove all malicious-code.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9\n",
      "Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: All versions of this package contained malware. The package was designed to find and exfiltrate cryptocurrency wallets.\n",
      "\n",
      "\n",
      "## Recommendation\n",
      "\n",
      "Any computer that has this package installed or running should be considered fully compromised. All secrets and keys stored on that computer should be rotated immediately from a different computer.\n",
      "\n",
      "The package should be removed, but as full control of the computer may have been given to an outside entity, there is no guarantee that removing the package will remove all malicious-code.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9.9\n",
      "Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: All versions of `sandbox` are vulnerable to Sandbox Escape leading to Remote Code Execution. The package fails to restrict access to the main context through `this.constructor.constructor` . This may allow attackers to execute arbitrary code in the system. Evaluating the payload `this.constructor.constructor('return process.env')()` prints the contents of `process.env`.\n",
      "\n",
      "\n",
      "## Recommendation\n",
      "\n",
      "No fix is currently available. Consider using an alternative package until a fix is available.jjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjjj\n",
      "Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: Version 1.0.11 of `device-mqtt` contained malicious code. The code when executed in the browser would enumerate password, cvc, cardnumber fields from forms and send the extracted values to `https://js-metrics.com/minjs.php?pl=`\n",
      "\n",
      "\n",
      "\n",
      "## Recommendation\n",
      "\n",
      "Remove the package from your environment. It's also recommended to evaluate your application to determine whether or not user data was compromised.\n",
      "\n",
      "Users may consider downgrading-to-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v-v\n",
      "Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: Versions of `saml2-js` prior to 2.0.5 are vulnerable to an Authentication Bypass. The package fails to enforce the assertion conditions for encrypted assertions, which may allow an attacker to reuse encrypted assertion tokens indefinitely.\n",
      "\n",
      "\n",
      "## Recommendation\n",
      "\n",
      "Upgrade to version 2.0.5 or later.. Top 1 search results are ['npm:saml2-js']. What is the affected packages?\n"
     ]
    },
    {
     "ename": "KeyError",
     "evalue": "'raw_res'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[9], line 6\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[38;5;28;01mfor\u001b[39;00m vuln \u001b[38;5;129;01min\u001b[39;00m test[:\u001b[38;5;241m455\u001b[39m]:\n\u001b[1;32m      5\u001b[0m     vuln[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mraw_output\u001b[39m\u001b[38;5;124m'\u001b[39m] \u001b[38;5;241m=\u001b[39m []\n\u001b[0;32m----> 6\u001b[0m     \u001b[38;5;28;01mfor\u001b[39;00m item \u001b[38;5;129;01min\u001b[39;00m \u001b[43mvuln\u001b[49m\u001b[43m[\u001b[49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[38;5;124;43mraw_res\u001b[39;49m\u001b[38;5;124;43m'\u001b[39;49m\u001b[43m]\u001b[49m:\n\u001b[1;32m      7\u001b[0m         temp_decode \u001b[38;5;241m=\u001b[39m tokenizer\u001b[38;5;241m.\u001b[39mbatch_decode(vuln[\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mraw_res\u001b[39m\u001b[38;5;124m'\u001b[39m], skip_special_tokens\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m)\n\u001b[1;32m      8\u001b[0m         \u001b[38;5;66;03m# item = item.split('###')[-1]\u001b[39;00m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'raw_res'"
     ]
    }
   ],
   "source": [
    "import re\n",
    "response_regex = '###[.\\n]*'\n",
    "maven_regex = 'npm:[-./\\w]+'\n",
    "for vuln in test[:455]:\n",
    "    vuln['raw_output'] = []\n",
    "    for item in vuln['raw_res']:\n",
    "        temp_decode = tokenizer.batch_decode(vuln['raw_res'], skip_special_tokens=True)\n",
    "        # item = item.split('###')[-1]\n",
    "        temp_decode = temp_decode[0]\n",
    "        print(temp_decode)\n",
    "        candidates = re.findall(maven_regex, temp_decode)\n",
    "        vuln['raw_output'].append([lib[:-1] for lib in candidates if len(lib) > 0 and lib[-1] == '.'])\n",
    "        \n",
    "    vuln['raw_output'] = [item for item in vuln['raw_output'] if len(item) > 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "10fbd937-192e-4b2a-a7a2-49d05f1b6f26",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'id': 'GHSA-mfcp-34xw-p57x', 'conversations': [{'from': 'human', 'value': \"Below is a JavaScript vulnerability description. Please identify the software name affected by it. Input: Versions of `saml2-js` prior to 2.0.5 are vulnerable to an Authentication Bypass. The package fails to enforce the assertion conditions for encrypted assertions, which may allow an attacker to reuse encrypted assertion tokens indefinitely.\\n\\n\\n## Recommendation\\n\\nUpgrade to version 2.0.5 or later.. Top 1 search results are ['npm:saml2-js']. What is the affected packages?\"}, {'from': 'gpt', 'value': 'The software affected by the vulnerability described is npm:saml2-js.'}], 'raw_res': tensor([[    1, 13866,   338,   263,  8286, 23180,  3097,  6139, 29889,  3529,\n",
      "         12439,   278,  7047,  1024, 15201,   491,   372, 29889, 10567, 29901,\n",
      "         10138,  1080,   310,   421, 29879,  8807, 29906, 29899,  1315, 29952,\n",
      "          7536,   304, 29871, 29906, 29889, 29900, 29889, 29945,   526, 23180,\n",
      "           519,   304,   385, 27241,   350,  1478,   465, 29889,   450,  3577,\n",
      "          8465,   304,   427, 10118,   278, 28306,  5855,   363, 23220,  4974,\n",
      "          1080, 29892,   607,  1122,  2758,   385,  5337,   261,   304, 24270,\n",
      "         23220, 28306, 18897,   297,  1753, 18639, 29889,    13,    13,    13,\n",
      "          2277,   830,  2055,   355,   362,    13,    13,  3373,  8228,   304,\n",
      "          1873, 29871, 29906, 29889, 29900, 29889, 29945,   470,  2678,   636,\n",
      "          7488, 29871, 29896,  2740,  2582,   526,  6024, 14963, 29901, 29879,\n",
      "          8807, 29906, 29899,  1315, 13359,  1724,   338,   278, 15201,  9741,\n",
      "         29973,     2]], device='cuda:0'), 'raw_output': []}\n"
     ]
    }
   ],
   "source": [
    "print(test[4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "c68cdb00-6182-491c-96ef-aaffdce4447b",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "455it [00:00, 76877.55it/s]\n"
     ]
    }
   ],
   "source": [
    "k = 1\n",
    "max_prec, max_rec = [], []\n",
    "avg_prec, avg_rec = [], []\n",
    "for vuln, vuln_new in tqdm(zip(test[:455], test_new[:455])):\n",
    "    precs = [precision(vuln_new, output, k) for output in vuln['raw_output'][:5]]\n",
    "    recs = [recall(vuln_new, output, k) for output in vuln['raw_output'][:5]]\n",
    "    if len(precs) == 0 or len(recs) == 0:\n",
    "        max_prec.append(0.0)\n",
    "        avg_prec.append(0.0)\n",
    "        max_rec.append(0.0)\n",
    "        avg_rec.append(0.0)\n",
    "        continue\n",
    "    # print(precs, recs)\n",
    "    max_prec.append(max(precs))\n",
    "    max_rec.append(max(recs))\n",
    "    avg_prec.append(sum(precs)/len(precs))\n",
    "    avg_rec.append(sum(recs)/len(recs))\n",
    "    # break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "54ef0b8c-24bc-41c6-a1a2-f848adf5b1e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "931802d9-267d-40f0-b92a-5ba7a1e564a7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7670329670329671, 0.734065934065934, 0.7501874406706033)"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(max_prec) / len(max_prec), sum(max_rec) / len(max_rec),\\\n",
    "    f1_score(sum(max_prec) / len(max_prec), sum(max_rec) / len(max_rec))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "d38bd6a0-a5fb-4231-8bc5-7c409fa3e781",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7327272727272728, 0.549711530893349, 0.6281603920297046)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(max_prec) / len(max_prec), sum(max_rec) / len(max_rec),\\\n",
    "    f1_score(sum(max_prec) / len(max_prec), sum(max_rec) / len(max_rec))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "ced35c96-2908-424d-8b85-de78ab9529d6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.4415454545454546, 0.3210080676898857, 0.3717500451519644)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(avg_prec) / len(avg_prec), sum(avg_rec) / len(avg_rec),\\\n",
    "    f1_score(sum(avg_prec) / len(avg_prec), sum(avg_rec) / len(avg_rec))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "45434ee8-89d8-4945-bdce-0d55fcd38132",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/efs_data/liujingyi/tianyu_libgen/infer'"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "459b68ea-523b-4511-ab4f-a720a86f0e6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "test[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "4aef3829-d886-4582-9cf6-10f11d741847",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/efs_data/liujingyi/tianyu_libgen/infer'"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = open('./npm_test_vicuna_13b_constraint.json','w')\n",
    "json.dump(test, f)\n",
    "os.getcwd()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "46de9a38-cd00-41ff-b06b-00389e18d78b",
   "metadata": {},
   "source": [
    "### below is not used"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e03e7fb6-ceef-4c6b-9506-f5623c50b3c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "test_new[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24d4c46d-b624-4008-858b-24b15efced97",
   "metadata": {},
   "outputs": [],
   "source": [
    "test[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "af637384-ec37-46ee-bc57-7c64ca8a7348",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "maven_constraint = MavenConstraint(maven_tokens[:512])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "8aaa1aaf-dab1-49dd-82a4-8f742997e29b",
   "metadata": {},
   "outputs": [],
   "source": [
    "from transformers import AutoTokenizer, AutoModelForSeq2SeqLM, PhrasalConstraint, DisjunctiveConstraint, Constraint\n",
    "\n",
    "# constraints = [PhrasalConstraint(tokenizer(\"maven:\", add_special_tokens=False).input_ids)]\n",
    "# constraints = [maven_constraint]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4d08af6b-dd0c-415f-9233-276d296cbeb2",
   "metadata": {},
   "outputs": [],
   "source": [
    "with torch.no_grad():\n",
    "    inputs = tokenizer(test[2]['source'], return_tensors=\"pt\")\n",
    "    input_ids = inputs.input_ids.cuda()\n",
    "    generate_ids = model.generate(input_ids=input_ids, max_length=512, constraints=constraints,\n",
    "                                  num_beams=5, num_return_sequences=5, remove_invalid_values=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f74a9c17-dcef-435f-9225-5cc7a6624959",
   "metadata": {},
   "outputs": [],
   "source": [
    "with torch.no_grad():\n",
    "    inputs = tokenizer(test[2]['source'], return_tensors=\"pt\")\n",
    "    input_ids = inputs.input_ids.cuda()\n",
    "    generate_ids = model.generate(input_ids=input_ids, max_length=512,\n",
    "                                  num_beams=10, num_return_sequences=10, remove_invalid_values=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "78cd8334-4053-4ffd-878e-9186d3fd3763",
   "metadata": {},
   "outputs": [],
   "source": [
    "generate_text = \\\n",
    "    tokenizer.batch_decode(generate_ids, skip_special_tokens=True, clean_up_tokenization_spaces=False)\n",
    "generate_text"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "96d38afe-4d7e-4f23-8645-901019d0e2ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e880128a-437f-42a6-a761-1c694d2d9d69",
   "metadata": {},
   "outputs": [],
   "source": [
    "from model_adapter import get_conversation_template\n",
    "def new_chat():\n",
    "    conv = get_conversation_template(current_ckp_path)\n",
    "    return conv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fc5e271-dd8f-4f55-8c7b-fb74f045745a",
   "metadata": {},
   "outputs": [],
   "source": [
    "conv = new_chat()\n",
    "conv.append_message(conv.roles[0], test[0]['conversations'][0]['value'])\n",
    "conv.append_message(conv.roles[1], None)\n",
    "prompt = conv.get_prompt()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2e61d04a-3ff8-46f3-90cb-5283bc58d7f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "from model_adapter import load_model, get_conversation_template, get_generate_stream_function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0702c39-07b4-4e92-8e81-e55878eb957a",
   "metadata": {},
   "outputs": [],
   "source": [
    "generate_stream_func = get_generate_stream_function(model, current_ckp_path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9700f881-164e-42e9-b61c-f5733ae04646",
   "metadata": {},
   "outputs": [],
   "source": [
    "gen_params = {\n",
    "        \"model\": current_ckp_path,\n",
    "        \"prompt\": test[0]['conversations'][0]['value'],\n",
    "        \"temperature\": 0,\n",
    "        \"repetition_penalty\": 1.0,\n",
    "        \"max_new_tokens\": 512,\n",
    "        \"stop\": conv.stop_str,\n",
    "        \"stop_token_ids\": conv.stop_token_ids,\n",
    "        \"echo\": False,\n",
    "    }\n",
    "\n",
    "output_stream = generate_stream_func(\n",
    "    model,\n",
    "    tokenizer,\n",
    "    gen_params,\n",
    "    device=\"cuda\",\n",
    "    context_len=context_len,\n",
    "    judge_sent_end=False,\n",
    ")\n",
    "outputs = chatio.stream_output(output_stream)\n",
    "predict = outputs.strip()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "709de726-fe1a-48b1-89e5-a6820c274b8f",
   "metadata": {},
   "source": [
    "### from decoder"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c454a840-c663-4c23-8225-a8cfdd7e4eb1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, sys\n",
    "import json, jsonlines\n",
    "import pandas as pd\n",
    "from types import MethodType\n",
    "\n",
    "import transformers\n",
    "\n",
    "from transformers import (\n",
    "    AutoTokenizer,\n",
    "    AutoModelForSeq2SeqLM,\n",
    "    LogitsProcessorList,\n",
    "    MinLengthLogitsProcessor,\n",
    "    BeamSearchScorer,\n",
    ")\n",
    "import torch\n",
    "from bigram import bigram_beam_search, query_bigram_trie, single_query_bigram_trie, extract_bigram_trie\n",
    "\n",
    "\n",
    "\n",
    "# current_ckp_path = '/efs_data/chentianyu/VulLibGen/rerank-ckps/npm_vicuna_13b/checkpoint-480/'\n",
    "# model, tokenizer = load_model(current_ckp_path)\n",
    "# model.cuda()\n",
    "\n",
    "model.bigram_beam_search = MethodType(bigram_beam_search, model)\n",
    "model.query_bigram_trie = MethodType(query_bigram_trie, model)\n",
    "model.single_query_bigram_trie = MethodType(single_query_bigram_trie, model)\n",
    "model.extract_bigram_trie = MethodType(extract_bigram_trie, model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65938673-6905-4c8b-804c-0f26dfaa4bf2",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> temp/post_go.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2497d1eb-b647-414d-ac92-40d311c6fc7b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os, sys\n",
    "import json\n",
    "import re\n",
    "import Levenshtein\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9ad56096-cb05-4345-a5d5-27f6cfce7d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "input_folder = '/data/chentianyu/libgen/advisory/'\n",
    "report_path = os.path.join(input_folder, 'go_reports.json')\n",
    "with open(report_path, 'r') as f:\n",
    "    reports = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ed0184c6-c4c6-4e89-bde3-aff18d137af9",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_sep_idx, valid_sep_idx = int(len(reports) * 3 / 5), int(len(reports) * 4 / 5)\n",
    "train = reports[:train_sep_idx]\n",
    "valid = reports[train_sep_idx:valid_sep_idx]\n",
    "test = reports[valid_sep_idx:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8e5f638a-2558-4596-a8d6-acc6080302e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "go_lib_names = set(['go:'+lib['package']['name'] for report in reports for lib in report['affected']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "729e2a2c-d2b9-4139-9b12-f2b5d3f398ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_libraries(vuln):\n",
    "    libs = ['go:'+lib['package']['name'].lower() for lib in vuln['affected']]\n",
    "    return libs\n",
    "    \n",
    "def closest_lib(lib_name):\n",
    "    weights = (1, 4, 4)\n",
    "    global go_lib_names\n",
    "    if lib_name in go_lib_names:\n",
    "        return lib_name\n",
    "    distances = [(Levenshtein.distance(lib_name, item,\\\n",
    "                    weights = weights), item) for item in go_lib_names]\n",
    "    return min(distances)[1]\n",
    "\n",
    "\n",
    "def precision(vuln, pred, k):\n",
    "    pred = [closest_lib(lib) for lib in pred]\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    pred = [closest_lib(lib) for lib in pred]\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c5ab829d-01c6-49d4-ac77-d367326fe238",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/go_13b/test.json', 'r') as f:\n",
    "    res = json.load(f)\n",
    "pypi_regex = 'go:[-./\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(pypi_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1].lower() for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1bd8f58d-33b7-4002-851f-ee4398c79739",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'cve_id': 'GHSA-jvq8-w7qv-hqp6',\n",
       " 'raw_output': 'The software affected by the vulnerability described is go:github.com/usememos/memos.',\n",
       " 'target_output': 'The software affected by the vulnerability described is go:github.com/usememos/memos.',\n",
       " 'output': ['go:github.com/usememos/memos']}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7bd64bce-cdfa-4361-b085-1d3ed2c9273c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.8081180811808119, 0.6757072570725707, 0.7360047546676819)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c067ee7c-ff09-4b3c-b616-bf40f4d9d74e",
   "metadata": {},
   "outputs": [],
   "source": [
    "p, r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f63d09a-8340-487c-9b2f-6039a500fae6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "295092d9-626e-422b-8322-a2f06781691d",
   "metadata": {},
   "outputs": [],
   "source": [
    "lib_names = set([lib[6:] for vuln in vulns for lib in vuln['labels']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "43390e20-7635-49ba-a5fa-d8e27e7b0d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open(maven_path, 'r') as f:\n",
    "    maven_corpus = json.load(f)\n",
    "lib_names = set([lib['name'] for lib in maven_corpus])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "id": "29f0acb4-5cec-4c45-8891-9ddcde0a6fa2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2095"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(lib_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "e8142298-d725-4d7a-a910-203abc340b65",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "artifacts = {item.split(':')[-1]: set() for item in lib_names}\n",
    "for item in lib_names:\n",
    "    components = item.split(':')\n",
    "    artifacts[components[-1]].add(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7a3694b9-fa74-49b1-83c9-a7c76b523132",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f190e03-d4c3-47c4-a02d-5d9b83c68b2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw_13b/1287_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "176382b0-8194-4208-a0e2-f58945702e3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw/702_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "id": "099acc08-348c-471b-8a5d-501d4ff4cfcf",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1/2340_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "id": "b52a09eb-f2fe-4a3b-bba0-0bc53f579138",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1_13b/585_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbacd933-9b12-4cea-8032-b7f5ab6bf2f3",
   "metadata": {},
   "source": [
    "##### The following is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b423290e-9538-4475-8f2e-3e035483c671",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58f50b58-f0f5-42b7-8645-cbbf9f39fa31",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/20_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "746e83b1-1c4c-4237-84cb-6a883d130d9f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24fb76b0-e334-4a97-89ba-c0028c3a06a2",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc8f4cb9-a754-4cc3-939d-0a611767044c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f6a64e-0d12-4f66-b355-4010aa170d91",
   "metadata": {},
   "source": [
    "##### The preceding is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b8d15eb-0707-46e7-95d6-51a3d48fe170",
   "metadata": {},
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "f1cd6fde-d8bf-422b-a922-684f9f815517",
   "metadata": {},
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(maven_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1] for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba27b7ab-e16d-444c-974b-959d0620461f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    item['top_k'] = re.findall(maven_regex, item['top_res'][0])\n",
    "    item['rerank_k'] = re.findall(maven_regex, item['rerank_res'][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ce12a34-3b45-4ade-80e2-ceb43a5ff2a5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "c261b460-2684-4fc6-a249-714836486349",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "weights = (1, 4, 4)\n",
    "\n",
    "def cloest_artifact(artifact_id):\n",
    "    global artifacts, weights\n",
    "    if artifact_id in artifacts:\n",
    "        return artifact_id\n",
    "\n",
    "    distances = [(Levenshtein.distance(artifact_id, item,\\\n",
    "                    weights = weights), item) for item in artifacts]\n",
    "    return min(distances)[1]\n",
    "\n",
    "def cloest_group(group_id, groups):\n",
    "    if len(groups) == 0:\n",
    "        return group_id\n",
    "    if len(groups) == 1:\n",
    "        return next(iter(groups))\n",
    "    \n",
    "    global weights\n",
    "    distances = [(Levenshtein.distance(group_id, item.split(':')[-2],\\\n",
    "                    weights = weights), item) for item in groups]\n",
    "    return min(distances)[1]\n",
    "\n",
    "\n",
    "def closest_lib(label):\n",
    "    global lib_names\n",
    "    if label in lib_names:\n",
    "        return label\n",
    "    if len(label.split(':')) > 1:\n",
    "        group_id, artifact_id = label.split(':')[-2], label.split(':')[-1]\n",
    "    else:\n",
    "        group_id, artifact_id = \"\", label.split(':')[-1]\n",
    "    if artifact_id in artifacts:\n",
    "        return cloest_group(group_id, artifacts[artifact_id])\n",
    "    else:\n",
    "        advanced_artifact_id = cloest_artifact(artifact_id)\n",
    "        return cloest_group(group_id, artifacts[advanced_artifact_id])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbc7ce8f-464a-4401-880a-41865d072dbc",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "1d298655-b4b7-48b9-af4a-c932f8a8d92f",
   "metadata": {},
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['output']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48762cdb-dcdc-4b45-aeac-77333e2f7e4d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['top_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61dcc81e-73e7-43cb-bb49-17dfa0390718",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fac305b3-9767-44df-8f26-50f45625a71b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res[-633:] for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c433aa5f-7d62-41f6-bcbd-0788284e1ac5",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "id": "323f4b77-be59-4304-a205-317e0b274f31",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "572it [00:00, 664.27it/s] \n"
     ]
    }
   ],
   "source": [
    "with Pool(processes=32) as pool:\n",
    "    result = list(tqdm(pool.imap(closest_lib, target)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2607d4-b73f-4a59-9c5c-4bb6952f2be0",
   "metadata": {},
   "outputs": [],
   "source": [
    "len(target)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "fdaf2c53-f26c-47e0-8728-12e4e19657bd",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def precision(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "81fe67e9-fa30-419a-86d1-f0b5b929aef8",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['post_output'] = []\n",
    "    for lib in vuln['output']:\n",
    "        vuln['post_output'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "704cf738-31c0-471a-8385-0f2f684feada",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdb7b89-1526-4756-9651-b1446b39489f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res[-633:]:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "afa7ca90-ccad-4d4d-9d80-84db54fc7010",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "id": "3ec83f3e-3868-4982-aa16-e0e13e67bd76",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6247787610619469, 0.4908267248975213, 0.5497608553149547)"
      ]
     },
     "execution_count": 173,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "41a6c488-ce85-4cf7-8e5e-b214bf81e854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6690265486725664, 0.5281423591158104, 0.590294748599498)"
      ]
     },
     "execution_count": 174,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "3d38d70d-1cc0-4dc3-ab4e-608c91b59516",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6991150442477876, 0.5478768723901467, 0.6143246941264492)"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "id": "333b149e-f7a7-4d28-a67d-683620a0a02e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7040998217468806, 0.5517833028528215, 0.6187049058492761)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6a2d4e6-4bc9-4c09-a842-4951d9a5faa5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8f5aa77-8807-42af-83de-62d4c5a35e3d",
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], 1) != None]\n",
    "r = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c9530c8-8ed7-43fc-8448-c06eaf917604",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7986bd92-3b96-4dcb-b9c3-ed4a5f0a6123",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "beeaca46-20e4-4392-b29d-8066533c40fb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2f7dd24-57e9-4e95-b6a4-277a3eee8269",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "849fec7e-1332-46d0-b92f-96972e4d374d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87fead89-d040-4d5b-a36b-3100cc26562c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56e8a2fd-781c-4f8e-b4b8-4d41b88c47cf",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0e68a4c-5121-49d9-a01f-4e34e614b206",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e545090-d426-4f54-b34a-b1a8e26fb10a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "closest_lib('maven:org.jsrsasign:jsrsasign')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "099dfc78-efe0-47b0-b721-b8db5e11aeb0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11e38d99-fda7-4ac8-bf56-1cd046208dc9",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'apache' in lib.lower() and 'netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "810bafa6-d593-4235-8e2e-cef11bc4931d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'org.apache.netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248451f0-df61-4694-bf1c-a19ae9406ffa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "'com.itextpdf:itext7-core' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ab96668-5cc7-4038-9285-2e8dd68357bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "'com.googlecode.owasp-java-html-sanitizer:owasp-java-html-sanitizer' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f3e5a6e2-0793-4468-9d23-fc40c14b00c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'synopsys' in lib.lower()]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> temp/post_npm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2497d1eb-b647-414d-ac92-40d311c6fc7b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os, sys\n",
    "import json\n",
    "import re\n",
    "import Levenshtein\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9ad56096-cb05-4345-a5d5-27f6cfce7d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "input_folder = '/data/chentianyu/libgen/advisory/'\n",
    "report_path = os.path.join(input_folder, 'npm_reports.json')\n",
    "with open(report_path, 'r') as f:\n",
    "    reports = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "ed0184c6-c4c6-4e89-bde3-aff18d137af9",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_sep_idx, valid_sep_idx = int(len(reports) * 3 / 5), int(len(reports) * 4 / 5)\n",
    "train = reports[:train_sep_idx]\n",
    "valid = reports[train_sep_idx:valid_sep_idx]\n",
    "test = reports[valid_sep_idx:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "d7d57bb4-5b6a-45c0-b333-6370808a322f",
   "metadata": {},
   "outputs": [],
   "source": [
    "npm_lib_names = set(['npm:'+lib['package']['name'] for report in reports for lib in report['affected']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "729e2a2c-d2b9-4139-9b12-f2b5d3f398ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_libraries(vuln):\n",
    "    libs = ['npm:'+lib['package']['name'].lower() for lib in vuln['affected']]\n",
    "    return libs\n",
    "\n",
    "def closest_lib(lib_name):\n",
    "    weights = (1, 4, 4)\n",
    "    global go_lib_names\n",
    "    if lib_name in go_lib_names:\n",
    "        return lib_name\n",
    "    distances = [(Levenshtein.distance(lib_name, item,\\\n",
    "                    weights = weights), item) for item in npm_lib_names]\n",
    "    return min(distances)[1]\n",
    "\n",
    "def precision(vuln, pred, k):\n",
    "    pred = [closest_lib(lib) for lib in pred]\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    pred = [closest_lib(lib) for lib in pred]\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "c5ab829d-01c6-49d4-ac77-d367326fe238",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/npm_7b/test.json', 'r') as f:\n",
    "    res = json.load(f)\n",
    "pypi_regex = 'npm:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(pypi_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1].lower() for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "1bd8f58d-33b7-4002-851f-ee4398c79739",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'cve_id': 'GHSA-9298-m7jf-55h2',\n",
       " 'raw_output': 'The software affected by the vulnerability described is npm:crypto-wallet.',\n",
       " 'target_output': 'The software affected by the vulnerability described is npm:bitconid-rpc.',\n",
       " 'output': ['npm:crypto-wallet']}"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "7bd64bce-cdfa-4361-b085-1d3ed2c9273c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7402190923317684, 0.7056338028169012, 0.7225128016720301)"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c067ee7c-ff09-4b3c-b616-bf40f4d9d74e",
   "metadata": {},
   "outputs": [],
   "source": [
    "p, r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f63d09a-8340-487c-9b2f-6039a500fae6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "295092d9-626e-422b-8322-a2f06781691d",
   "metadata": {},
   "outputs": [],
   "source": [
    "lib_names = set([lib[6:] for vuln in vulns for lib in vuln['labels']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "43390e20-7635-49ba-a5fa-d8e27e7b0d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open(maven_path, 'r') as f:\n",
    "    maven_corpus = json.load(f)\n",
    "lib_names = set([lib['name'] for lib in maven_corpus])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "id": "29f0acb4-5cec-4c45-8891-9ddcde0a6fa2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2095"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(lib_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "e8142298-d725-4d7a-a910-203abc340b65",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "artifacts = {item.split(':')[-1]: set() for item in lib_names}\n",
    "for item in lib_names:\n",
    "    components = item.split(':')\n",
    "    artifacts[components[-1]].add(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7a3694b9-fa74-49b1-83c9-a7c76b523132",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f190e03-d4c3-47c4-a02d-5d9b83c68b2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw_13b/1287_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "176382b0-8194-4208-a0e2-f58945702e3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw/702_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "id": "099acc08-348c-471b-8a5d-501d4ff4cfcf",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1/2340_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "id": "b52a09eb-f2fe-4a3b-bba0-0bc53f579138",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1_13b/585_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbacd933-9b12-4cea-8032-b7f5ab6bf2f3",
   "metadata": {},
   "source": [
    "##### The following is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b423290e-9538-4475-8f2e-3e035483c671",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58f50b58-f0f5-42b7-8645-cbbf9f39fa31",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/20_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "746e83b1-1c4c-4237-84cb-6a883d130d9f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24fb76b0-e334-4a97-89ba-c0028c3a06a2",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc8f4cb9-a754-4cc3-939d-0a611767044c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f6a64e-0d12-4f66-b355-4010aa170d91",
   "metadata": {},
   "source": [
    "##### The preceding is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b8d15eb-0707-46e7-95d6-51a3d48fe170",
   "metadata": {},
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "f1cd6fde-d8bf-422b-a922-684f9f815517",
   "metadata": {},
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(maven_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1] for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba27b7ab-e16d-444c-974b-959d0620461f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    item['top_k'] = re.findall(maven_regex, item['top_res'][0])\n",
    "    item['rerank_k'] = re.findall(maven_regex, item['rerank_res'][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ce12a34-3b45-4ade-80e2-ceb43a5ff2a5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "c261b460-2684-4fc6-a249-714836486349",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "weights = (1, 4, 4)\n",
    "\n",
    "def cloest_artifact(artifact_id):\n",
    "    global artifacts, weights\n",
    "    if artifact_id in artifacts:\n",
    "        return artifact_id\n",
    "\n",
    "    distances = [(Levenshtein.distance(artifact_id, item,\\\n",
    "                    weights = weights), item) for item in artifacts]\n",
    "    return min(distances)[1]\n",
    "\n",
    "def cloest_group(group_id, groups):\n",
    "    if len(groups) == 0:\n",
    "        return group_id\n",
    "    if len(groups) == 1:\n",
    "        return next(iter(groups))\n",
    "    \n",
    "    global weights\n",
    "    distances = [(Levenshtein.distance(group_id, item.split(':')[-2],\\\n",
    "                    weights = weights), item) for item in groups]\n",
    "    return min(distances)[1]\n",
    "\n",
    "\n",
    "def closest_lib(label):\n",
    "    global lib_names\n",
    "    if label in lib_names:\n",
    "        return label\n",
    "    if len(label.split(':')) > 1:\n",
    "        group_id, artifact_id = label.split(':')[-2], label.split(':')[-1]\n",
    "    else:\n",
    "        group_id, artifact_id = \"\", label.split(':')[-1]\n",
    "    if artifact_id in artifacts:\n",
    "        return cloest_group(group_id, artifacts[artifact_id])\n",
    "    else:\n",
    "        advanced_artifact_id = cloest_artifact(artifact_id)\n",
    "        return cloest_group(group_id, artifacts[advanced_artifact_id])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbc7ce8f-464a-4401-880a-41865d072dbc",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "1d298655-b4b7-48b9-af4a-c932f8a8d92f",
   "metadata": {},
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['output']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48762cdb-dcdc-4b45-aeac-77333e2f7e4d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['top_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61dcc81e-73e7-43cb-bb49-17dfa0390718",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fac305b3-9767-44df-8f26-50f45625a71b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res[-633:] for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c433aa5f-7d62-41f6-bcbd-0788284e1ac5",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "id": "323f4b77-be59-4304-a205-317e0b274f31",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "572it [00:00, 664.27it/s] \n"
     ]
    }
   ],
   "source": [
    "with Pool(processes=32) as pool:\n",
    "    result = list(tqdm(pool.imap(closest_lib, target)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2607d4-b73f-4a59-9c5c-4bb6952f2be0",
   "metadata": {},
   "outputs": [],
   "source": [
    "len(target)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "fdaf2c53-f26c-47e0-8728-12e4e19657bd",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def precision(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "81fe67e9-fa30-419a-86d1-f0b5b929aef8",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['post_output'] = []\n",
    "    for lib in vuln['output']:\n",
    "        vuln['post_output'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "704cf738-31c0-471a-8385-0f2f684feada",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdb7b89-1526-4756-9651-b1446b39489f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res[-633:]:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "afa7ca90-ccad-4d4d-9d80-84db54fc7010",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "id": "3ec83f3e-3868-4982-aa16-e0e13e67bd76",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6247787610619469, 0.4908267248975213, 0.5497608553149547)"
      ]
     },
     "execution_count": 173,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "41a6c488-ce85-4cf7-8e5e-b214bf81e854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6690265486725664, 0.5281423591158104, 0.590294748599498)"
      ]
     },
     "execution_count": 174,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "3d38d70d-1cc0-4dc3-ab4e-608c91b59516",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6991150442477876, 0.5478768723901467, 0.6143246941264492)"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "id": "333b149e-f7a7-4d28-a67d-683620a0a02e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7040998217468806, 0.5517833028528215, 0.6187049058492761)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6a2d4e6-4bc9-4c09-a842-4951d9a5faa5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8f5aa77-8807-42af-83de-62d4c5a35e3d",
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], 1) != None]\n",
    "r = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c9530c8-8ed7-43fc-8448-c06eaf917604",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7986bd92-3b96-4dcb-b9c3-ed4a5f0a6123",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "beeaca46-20e4-4392-b29d-8066533c40fb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2f7dd24-57e9-4e95-b6a4-277a3eee8269",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "849fec7e-1332-46d0-b92f-96972e4d374d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87fead89-d040-4d5b-a36b-3100cc26562c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56e8a2fd-781c-4f8e-b4b8-4d41b88c47cf",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0e68a4c-5121-49d9-a01f-4e34e614b206",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e545090-d426-4f54-b34a-b1a8e26fb10a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "closest_lib('maven:org.jsrsasign:jsrsasign')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "099dfc78-efe0-47b0-b721-b8db5e11aeb0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11e38d99-fda7-4ac8-bf56-1cd046208dc9",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'apache' in lib.lower() and 'netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "810bafa6-d593-4235-8e2e-cef11bc4931d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'org.apache.netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248451f0-df61-4694-bf1c-a19ae9406ffa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "'com.itextpdf:itext7-core' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ab96668-5cc7-4038-9285-2e8dd68357bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "'com.googlecode.owasp-java-html-sanitizer:owasp-java-html-sanitizer' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f3e5a6e2-0793-4468-9d23-fc40c14b00c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'synopsys' in lib.lower()]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> temp/post_pypi.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "2497d1eb-b647-414d-ac92-40d311c6fc7b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os, sys\n",
    "import json\n",
    "import re\n",
    "import Levenshtein\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "9ad56096-cb05-4345-a5d5-27f6cfce7d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "input_folder = '/data/chentianyu/libgen/advisory/'\n",
    "report_path = os.path.join(input_folder, 'pypi_reports.json')\n",
    "with open(report_path, 'r') as f:\n",
    "    reports = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ed0184c6-c4c6-4e89-bde3-aff18d137af9",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_sep_idx, valid_sep_idx = int(len(reports) * 3 / 5), int(len(reports) * 4 / 5)\n",
    "train = reports[:train_sep_idx]\n",
    "valid = reports[train_sep_idx:valid_sep_idx]\n",
    "test = reports[valid_sep_idx:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "729e2a2c-d2b9-4139-9b12-f2b5d3f398ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_libraries(vuln):\n",
    "    libs = ['pypi:'+lib['package']['name'].lower() for lib in vuln['affected']]\n",
    "    return libs\n",
    "    \n",
    "def precision(vuln, pred, k):\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "c5ab829d-01c6-49d4-ac77-d367326fe238",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/pypi_13b/checkpoint-420.json', 'r') as f:\n",
    "    res = json.load(f)\n",
    "pypi_regex = 'pypi:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(pypi_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1].lower() for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "7bd64bce-cdfa-4361-b085-1d3ed2c9273c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.8058035714285714, 0.4985597363945571, 0.6159958866486257)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c067ee7c-ff09-4b3c-b616-bf40f4d9d74e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f63d09a-8340-487c-9b2f-6039a500fae6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "295092d9-626e-422b-8322-a2f06781691d",
   "metadata": {},
   "outputs": [],
   "source": [
    "lib_names = set([lib[6:] for vuln in vulns for lib in vuln['labels']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "43390e20-7635-49ba-a5fa-d8e27e7b0d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open(maven_path, 'r') as f:\n",
    "    maven_corpus = json.load(f)\n",
    "lib_names = set([lib['name'] for lib in maven_corpus])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "id": "29f0acb4-5cec-4c45-8891-9ddcde0a6fa2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2095"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(lib_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "e8142298-d725-4d7a-a910-203abc340b65",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "artifacts = {item.split(':')[-1]: set() for item in lib_names}\n",
    "for item in lib_names:\n",
    "    components = item.split(':')\n",
    "    artifacts[components[-1]].add(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7a3694b9-fa74-49b1-83c9-a7c76b523132",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f190e03-d4c3-47c4-a02d-5d9b83c68b2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw_13b/1287_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "176382b0-8194-4208-a0e2-f58945702e3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw/702_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "id": "099acc08-348c-471b-8a5d-501d4ff4cfcf",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1/2340_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "id": "b52a09eb-f2fe-4a3b-bba0-0bc53f579138",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1_13b/585_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbacd933-9b12-4cea-8032-b7f5ab6bf2f3",
   "metadata": {},
   "source": [
    "##### The following is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b423290e-9538-4475-8f2e-3e035483c671",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58f50b58-f0f5-42b7-8645-cbbf9f39fa31",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/20_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "746e83b1-1c4c-4237-84cb-6a883d130d9f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24fb76b0-e334-4a97-89ba-c0028c3a06a2",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc8f4cb9-a754-4cc3-939d-0a611767044c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f6a64e-0d12-4f66-b355-4010aa170d91",
   "metadata": {},
   "source": [
    "##### The preceding is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b8d15eb-0707-46e7-95d6-51a3d48fe170",
   "metadata": {},
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "f1cd6fde-d8bf-422b-a922-684f9f815517",
   "metadata": {},
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(maven_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1] for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba27b7ab-e16d-444c-974b-959d0620461f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    item['top_k'] = re.findall(maven_regex, item['top_res'][0])\n",
    "    item['rerank_k'] = re.findall(maven_regex, item['rerank_res'][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ce12a34-3b45-4ade-80e2-ceb43a5ff2a5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "c261b460-2684-4fc6-a249-714836486349",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "weights = (1, 4, 4)\n",
    "\n",
    "def cloest_artifact(artifact_id):\n",
    "    global artifacts, weights\n",
    "    if artifact_id in artifacts:\n",
    "        return artifact_id\n",
    "\n",
    "    distances = [(Levenshtein.distance(artifact_id, item,\\\n",
    "                    weights = weights), item) for item in artifacts]\n",
    "    return min(distances)[1]\n",
    "\n",
    "def cloest_group(group_id, groups):\n",
    "    if len(groups) == 0:\n",
    "        return group_id\n",
    "    if len(groups) == 1:\n",
    "        return next(iter(groups))\n",
    "    \n",
    "    global weights\n",
    "    distances = [(Levenshtein.distance(group_id, item.split(':')[-2],\\\n",
    "                    weights = weights), item) for item in groups]\n",
    "    return min(distances)[1]\n",
    "\n",
    "\n",
    "def closest_lib(label):\n",
    "    global lib_names\n",
    "    if label in lib_names:\n",
    "        return label\n",
    "    if len(label.split(':')) > 1:\n",
    "        group_id, artifact_id = label.split(':')[-2], label.split(':')[-1]\n",
    "    else:\n",
    "        group_id, artifact_id = \"\", label.split(':')[-1]\n",
    "    if artifact_id in artifacts:\n",
    "        return cloest_group(group_id, artifacts[artifact_id])\n",
    "    else:\n",
    "        advanced_artifact_id = cloest_artifact(artifact_id)\n",
    "        return cloest_group(group_id, artifacts[advanced_artifact_id])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbc7ce8f-464a-4401-880a-41865d072dbc",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "1d298655-b4b7-48b9-af4a-c932f8a8d92f",
   "metadata": {},
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['output']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48762cdb-dcdc-4b45-aeac-77333e2f7e4d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['top_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61dcc81e-73e7-43cb-bb49-17dfa0390718",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fac305b3-9767-44df-8f26-50f45625a71b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res[-633:] for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c433aa5f-7d62-41f6-bcbd-0788284e1ac5",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "id": "323f4b77-be59-4304-a205-317e0b274f31",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "572it [00:00, 664.27it/s] \n"
     ]
    }
   ],
   "source": [
    "with Pool(processes=32) as pool:\n",
    "    result = list(tqdm(pool.imap(closest_lib, target)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2607d4-b73f-4a59-9c5c-4bb6952f2be0",
   "metadata": {},
   "outputs": [],
   "source": [
    "len(target)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "fdaf2c53-f26c-47e0-8728-12e4e19657bd",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def precision(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "81fe67e9-fa30-419a-86d1-f0b5b929aef8",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['post_output'] = []\n",
    "    for lib in vuln['output']:\n",
    "        vuln['post_output'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "704cf738-31c0-471a-8385-0f2f684feada",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdb7b89-1526-4756-9651-b1446b39489f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res[-633:]:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "afa7ca90-ccad-4d4d-9d80-84db54fc7010",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "id": "3ec83f3e-3868-4982-aa16-e0e13e67bd76",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6247787610619469, 0.4908267248975213, 0.5497608553149547)"
      ]
     },
     "execution_count": 173,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "41a6c488-ce85-4cf7-8e5e-b214bf81e854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6690265486725664, 0.5281423591158104, 0.590294748599498)"
      ]
     },
     "execution_count": 174,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "3d38d70d-1cc0-4dc3-ab4e-608c91b59516",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6991150442477876, 0.5478768723901467, 0.6143246941264492)"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "id": "333b149e-f7a7-4d28-a67d-683620a0a02e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7040998217468806, 0.5517833028528215, 0.6187049058492761)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6a2d4e6-4bc9-4c09-a842-4951d9a5faa5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8f5aa77-8807-42af-83de-62d4c5a35e3d",
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], 1) != None]\n",
    "r = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c9530c8-8ed7-43fc-8448-c06eaf917604",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7986bd92-3b96-4dcb-b9c3-ed4a5f0a6123",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "beeaca46-20e4-4392-b29d-8066533c40fb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2f7dd24-57e9-4e95-b6a4-277a3eee8269",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "849fec7e-1332-46d0-b92f-96972e4d374d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87fead89-d040-4d5b-a36b-3100cc26562c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56e8a2fd-781c-4f8e-b4b8-4d41b88c47cf",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0e68a4c-5121-49d9-a01f-4e34e614b206",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e545090-d426-4f54-b34a-b1a8e26fb10a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "closest_lib('maven:org.jsrsasign:jsrsasign')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "099dfc78-efe0-47b0-b721-b8db5e11aeb0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11e38d99-fda7-4ac8-bf56-1cd046208dc9",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'apache' in lib.lower() and 'netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "810bafa6-d593-4235-8e2e-cef11bc4931d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'org.apache.netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248451f0-df61-4694-bf1c-a19ae9406ffa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "'com.itextpdf:itext7-core' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ab96668-5cc7-4038-9285-2e8dd68357bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "'com.googlecode.owasp-java-html-sanitizer:owasp-java-html-sanitizer' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f3e5a6e2-0793-4468-9d23-fc40c14b00c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'synopsys' in lib.lower()]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> temp/post_pypi__1_.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "2497d1eb-b647-414d-ac92-40d311c6fc7b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import os, sys\n",
    "import json\n",
    "import re\n",
    "import Levenshtein\n",
    "from tqdm import tqdm\n",
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "9ad56096-cb05-4345-a5d5-27f6cfce7d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "input_folder = '/data/chentianyu/libgen/advisory/'\n",
    "report_path = os.path.join(input_folder, 'pypi_reports.json')\n",
    "with open(report_path, 'r') as f:\n",
    "    reports = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ed0184c6-c4c6-4e89-bde3-aff18d137af9",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_sep_idx, valid_sep_idx = int(len(reports) * 3 / 5), int(len(reports) * 4 / 5)\n",
    "train = reports[:train_sep_idx]\n",
    "valid = reports[train_sep_idx:valid_sep_idx]\n",
    "test = reports[valid_sep_idx:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "729e2a2c-d2b9-4139-9b12-f2b5d3f398ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_libraries(vuln):\n",
    "    libs = ['pypi:'+lib['package']['name'].lower() for lib in vuln['affected']]\n",
    "    return libs\n",
    "    \n",
    "def precision(vuln, pred, k):\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = extract_libraries(vuln)\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "c5ab829d-01c6-49d4-ac77-d367326fe238",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/pypi_7b/test.json', 'r') as f:\n",
    "    res = json.load(f)\n",
    "pypi_regex = 'pypi:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(pypi_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1].lower() for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "7bd64bce-cdfa-4361-b085-1d3ed2c9273c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.8147321428571429, 0.49111926020408087, 0.6128272272426785)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c067ee7c-ff09-4b3c-b616-bf40f4d9d74e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f63d09a-8340-487c-9b2f-6039a500fae6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "test[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "295092d9-626e-422b-8322-a2f06781691d",
   "metadata": {},
   "outputs": [],
   "source": [
    "lib_names = set([lib[6:] for vuln in vulns for lib in vuln['labels']])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "43390e20-7635-49ba-a5fa-d8e27e7b0d38",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open(maven_path, 'r') as f:\n",
    "    maven_corpus = json.load(f)\n",
    "lib_names = set([lib['name'] for lib in maven_corpus])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "id": "29f0acb4-5cec-4c45-8891-9ddcde0a6fa2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2095"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(lib_names)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "e8142298-d725-4d7a-a910-203abc340b65",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "artifacts = {item.split(':')[-1]: set() for item in lib_names}\n",
    "for item in lib_names:\n",
    "    components = item.split(':')\n",
    "    artifacts[components[-1]].add(item)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7a3694b9-fa74-49b1-83c9-a7c76b523132",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f190e03-d4c3-47c4-a02d-5d9b83c68b2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw_13b/1287_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "176382b0-8194-4208-a0e2-f58945702e3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/raw/702_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "id": "099acc08-348c-471b-8a5d-501d4ff4cfcf",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1/2340_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "id": "b52a09eb-f2fe-4a3b-bba0-0bc53f579138",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('/data/chentianyu/libgen/outputs/rerank_1_13b/585_res.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbacd933-9b12-4cea-8032-b7f5ab6bf2f3",
   "metadata": {},
   "source": [
    "##### The following is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b423290e-9538-4475-8f2e-3e035483c671",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "58f50b58-f0f5-42b7-8645-cbbf9f39fa31",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/20_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "746e83b1-1c4c-4237-84cb-6a883d130d9f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24fb76b0-e334-4a97-89ba-c0028c3a06a2",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/1_res_gpt-4-1106-preview.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc8f4cb9-a754-4cc3-939d-0a611767044c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "with open('response/0_res_gpt-35-turbo.json', 'r') as f:\n",
    "    res = json.load(f)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b3f6a64e-0d12-4f66-b355-4010aa170d91",
   "metadata": {},
   "source": [
    "##### The preceding is chatgpt/gpt4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b8d15eb-0707-46e7-95d6-51a3d48fe170",
   "metadata": {},
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "f1cd6fde-d8bf-422b-a922-684f9f815517",
   "metadata": {},
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    candidates = re.findall(maven_regex, item['raw_output'])\n",
    "    item['output'] = [lib[:-1] for lib in candidates if len(lib) > 0 and lib[-1] == '.']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ba27b7ab-e16d-444c-974b-959d0620461f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "maven_regex = 'maven:[-.\\w]+:[-.\\w]+'\n",
    "for item in res:\n",
    "    item['top_k'] = re.findall(maven_regex, item['top_res'][0])\n",
    "    item['rerank_k'] = re.findall(maven_regex, item['rerank_res'][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ce12a34-3b45-4ade-80e2-ceb43a5ff2a5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 186,
   "id": "c261b460-2684-4fc6-a249-714836486349",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "weights = (1, 4, 4)\n",
    "\n",
    "def cloest_artifact(artifact_id):\n",
    "    global artifacts, weights\n",
    "    if artifact_id in artifacts:\n",
    "        return artifact_id\n",
    "\n",
    "    distances = [(Levenshtein.distance(artifact_id, item,\\\n",
    "                    weights = weights), item) for item in artifacts]\n",
    "    return min(distances)[1]\n",
    "\n",
    "def cloest_group(group_id, groups):\n",
    "    if len(groups) == 0:\n",
    "        return group_id\n",
    "    if len(groups) == 1:\n",
    "        return next(iter(groups))\n",
    "    \n",
    "    global weights\n",
    "    distances = [(Levenshtein.distance(group_id, item.split(':')[-2],\\\n",
    "                    weights = weights), item) for item in groups]\n",
    "    return min(distances)[1]\n",
    "\n",
    "\n",
    "def closest_lib(label):\n",
    "    global lib_names\n",
    "    if label in lib_names:\n",
    "        return label\n",
    "    if len(label.split(':')) > 1:\n",
    "        group_id, artifact_id = label.split(':')[-2], label.split(':')[-1]\n",
    "    else:\n",
    "        group_id, artifact_id = \"\", label.split(':')[-1]\n",
    "    if artifact_id in artifacts:\n",
    "        return cloest_group(group_id, artifacts[artifact_id])\n",
    "    else:\n",
    "        advanced_artifact_id = cloest_artifact(artifact_id)\n",
    "        return cloest_group(group_id, artifacts[advanced_artifact_id])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbc7ce8f-464a-4401-880a-41865d072dbc",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from multiprocessing import Pool\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "1d298655-b4b7-48b9-af4a-c932f8a8d92f",
   "metadata": {},
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['output']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48762cdb-dcdc-4b45-aeac-77333e2f7e4d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['top_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61dcc81e-73e7-43cb-bb49-17dfa0390718",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fac305b3-9767-44df-8f26-50f45625a71b",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target = [lib for vuln in res[-633:] for lib in vuln['rerank_k']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c433aa5f-7d62-41f6-bcbd-0788284e1ac5",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "target[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 187,
   "id": "323f4b77-be59-4304-a205-317e0b274f31",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "572it [00:00, 664.27it/s] \n"
     ]
    }
   ],
   "source": [
    "with Pool(processes=32) as pool:\n",
    "    result = list(tqdm(pool.imap(closest_lib, target)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0c2607d4-b73f-4a59-9c5c-4bb6952f2be0",
   "metadata": {},
   "outputs": [],
   "source": [
    "len(target)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "fdaf2c53-f26c-47e0-8728-12e4e19657bd",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "def precision(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    return len(inter) / min(k, len(labels))\n",
    "\n",
    "def recall(vuln, pred, k):\n",
    "    labels = vuln['labels']\n",
    "    if len(labels) == 0:\n",
    "        return None\n",
    "    inter = set(labels) & set(pred[:k])\n",
    "    # print(len(inter))\n",
    "    # print(len(inter) / len(labels))\n",
    "    return len(inter) / len(labels)\n",
    "\n",
    "def f1_score(p, r):\n",
    "    return 2*p*r/(p+r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "id": "81fe67e9-fa30-419a-86d1-f0b5b929aef8",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['post_output'] = []\n",
    "    for lib in vuln['output']:\n",
    "        vuln['post_output'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "704cf738-31c0-471a-8385-0f2f684feada",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9fdb7b89-1526-4756-9651-b1446b39489f",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "idx = 0\n",
    "for vuln in res[-633:]:\n",
    "    vuln['rerank_k_post'] = []\n",
    "    for lib in vuln['rerank_k']:\n",
    "        vuln['rerank_k_post'].append('maven:'+result[idx])\n",
    "        idx = idx + 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "afa7ca90-ccad-4d4d-9d80-84db54fc7010",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "id": "3ec83f3e-3868-4982-aa16-e0e13e67bd76",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6247787610619469, 0.4908267248975213, 0.5497608553149547)"
      ]
     },
     "execution_count": 173,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], k) != None]\n",
    "r = [recall(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], k) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "id": "41a6c488-ce85-4cf7-8e5e-b214bf81e854",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6690265486725664, 0.5281423591158104, 0.590294748599498)"
      ]
     },
     "execution_count": 174,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "3d38d70d-1cc0-4dc3-ab4e-608c91b59516",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.6991150442477876, 0.5478768723901467, 0.6143246941264492)"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "id": "333b149e-f7a7-4d28-a67d-683620a0a02e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7040998217468806, 0.5517833028528215, 0.6187049058492761)"
      ]
     },
     "execution_count": 189,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and precision(vuln, response['post_output'], 1) != None]\n",
    "r = [recall(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if len(response['post_output']) > 0 and recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b6a2d4e6-4bc9-4c09-a842-4951d9a5faa5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8f5aa77-8807-42af-83de-62d4c5a35e3d",
   "metadata": {},
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['output'], 1) != None]\n",
    "r = [precision(vuln, response['output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c9530c8-8ed7-43fc-8448-c06eaf917604",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if precision(vuln, response['post_output'], 1) != None]\n",
    "r = [precision(vuln, response['post_output'], k) for (vuln, response) in zip(test, res) if recall(vuln, response['post_output'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7986bd92-3b96-4dcb-b9c3-ed4a5f0a6123",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "beeaca46-20e4-4392-b29d-8066533c40fb",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d2f7dd24-57e9-4e95-b6a4-277a3eee8269",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['rerank_k_post'], k) for (vuln, response) in zip(vulns[-633:], res[-633:]) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "849fec7e-1332-46d0-b92f-96972e4d374d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "87fead89-d040-4d5b-a36b-3100cc26562c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "k = 1\n",
    "p = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if precision(vuln, response['top_k'], 1) != None]\n",
    "r = [precision(vuln, response['top_k_post'], k) for (vuln, response) in zip(vulns, res) if recall(vuln, response['top_k'], 1) != None]\n",
    "sum(p) / len(p), sum(r) / len(r), f1_score(sum(p) / len(p), sum(r) / len(r))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56e8a2fd-781c-4f8e-b4b8-4d41b88c47cf",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "res[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d0e68a4c-5121-49d9-a01f-4e34e614b206",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e545090-d426-4f54-b34a-b1a8e26fb10a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "closest_lib('maven:org.jsrsasign:jsrsasign')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "099dfc78-efe0-47b0-b721-b8db5e11aeb0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "11e38d99-fda7-4ac8-bf56-1cd046208dc9",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'apache' in lib.lower() and 'netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "810bafa6-d593-4235-8e2e-cef11bc4931d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'org.apache.netbeans' in lib.lower()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "248451f0-df61-4694-bf1c-a19ae9406ffa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "'com.itextpdf:itext7-core' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ab96668-5cc7-4038-9285-2e8dd68357bc",
   "metadata": {},
   "outputs": [],
   "source": [
    "'com.googlecode.owasp-java-html-sanitizer:owasp-java-html-sanitizer' in lib_names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f3e5a6e2-0793-4468-9d23-fc40c14b00c5",
   "metadata": {},
   "outputs": [],
   "source": [
    "[lib for lib in lib_names if 'synopsys' in lib.lower()]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.11"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> temp/tfidf_searching.py <==
import numpy as np
from .dao import get_words_from_object_name
from .key_words_generating import cleaned_text


def get_nonzero_count(array):
    return len(array[array > 0])


def get_frequency_single(word, tokens):
    freq = [list(text).count(word) for text in tokens]
    return freq


def get_frequency_multi(words, tokens):
    freq_list = []
    for i, word in enumerate(words):
        freq = get_frequency_single(word, tokens)
        freq_list.append(freq)
    return freq_list


def get_topk_single(scores, repo_urls, topk):
    sorted_id = sorted(range(len(scores)), key=lambda k: scores[k], reverse=True)
    return repo_urls[sorted_id[:topk]]


class TfidfSearching:
    def __init__(self, corpus, topk, ratio, logger=None):
        """
        :param corpus: dict of lib or repos, should be like {'https://xxx': 'desc'} or {'maven:xxx': 'desc'}
        :param topk:
        :param ratio:
        :param logger:
        """
        self.logger = logger
        self.topk = topk
        self.ratio = ratio
        self.corpus = corpus
        self.tokens = [word.split() for word in self.corpus['token']]
        self.len_token = [len(t) + 1 for t in self.tokens]

        self.lib_name_index = dict()
        for index, object_name in enumerate(self.corpus['object']):
            core_string = ''.join(get_words_from_object_name(object_name))
            self.lib_name_index[core_string.lower().replace(' ', '')] = (object_name, index)

    def search_topk_objects(self, text_tokens, name_entities):
        self.logger.info('start tfidf searching')
        if len(text_tokens) == 0:
            return []

        search_result = self.search_by_name(name_entities)
        objects_by_ner_name = [name for name, index in search_result]
        objects_by_tfidf = self.get_top_k_based_tfidf(name_entities, text_tokens)

        # topk_objects = objects_by_ner_name
        topk_objects = objects_by_ner_name + [name for name in objects_by_tfidf if name not in objects_by_ner_name]
        self.logger.info('finish tfidf searching')
        return topk_objects[:self.topk]

    def cal_tf(self, word_freq):
        return word_freq / self.len_token

    def cal_idf(self, word_freq):
        exist_text_count = np.zeros(word_freq.shape)
        for i in range(word_freq.shape[0]):
            exist_text_count[i, :] = get_nonzero_count(word_freq[i, :]) + 1
        return np.log(len(self.len_token) / exist_text_count)

    def cal_tf_idf(self, word_freq, named_entity_index):
        tf = self.cal_tf(word_freq)
        idf = self.cal_idf(word_freq)
        scores = tf * idf
        row_num = np.size(scores, axis=0)
        for index in named_entity_index:
            scores[index] *= 4
            row_num += 3
        return np.sum(scores, axis=0) / row_num

    def get_top_k_based_tfidf(self, ner_key_words, text_tokens):
        word_freq = np.array(get_frequency_multi(text_tokens, self.tokens))
        named_entity_index = []
        if ner_key_words:
            tmp = set(ner_key_words)
            for x in ner_key_words:
                tmp.update(cleaned_text(x))
            named_entity_list = list(tmp)
            named_entity_index = [i for i, token in enumerate(text_tokens) if token in named_entity_list]
        scores = self.cal_tf_idf(word_freq, named_entity_index)

        self.logger.info('\t average scores, topk rank:start')
        topk_objects = get_topk_single(scores, np.array(self.corpus['object']), self.topk)
        return topk_objects

    def search_by_name(self, named_entity_list):
        res = []
        for named_entity in named_entity_list:
            if named_entity.lower().replace(" ", "") in self.lib_name_index:
                res.append(self.lib_name_index[named_entity.lower().replace(" ", "")])
        return res

